Holographic Dark Energy with Time Varying n^2 Parameter in Non-Flat Universe

We consider a holographic dark energy model, with a varying parameter, n, which evolves slowly with time. We obtain the differential equation describing evolution of the dark energy density parameter, $\Omega_d$, for the flat and non-flat FRW universes. The equation of state parameter in this generalized version of holographic dark energy depends on n.

==> flat_0.1_and_all_c0_Fig_flat_.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     45753,       1218]
NotebookOptionsPosition[     43217,       1129]
NotebookOutlinePosition[     43561,       1144]
CellTagsIndexPosition[     43518,       1141]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5715062546692595`*^9, 3.57150628359171*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"w", ",", " ", "c0", ",", " ", "c1"}], "]"}]], "Input",
 CellChangeTimes->{{3.5732741962359104`*^9, 3.573274197639913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"c0", "+", 
   RowBox[{"c1", 
    RowBox[{"(", 
     RowBox[{"z", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"c0", "+", 
  FractionBox[
   RowBox[{"c1", " ", "z"}], 
   RowBox[{"1", "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.571505570533271*^9, 3.571505700028697*^9, 
  3.5715057574495964`*^9, 3.571506350466627*^9, 3.573139515814723*^9, 
  3.5731400454596295`*^9, 3.573140171559045*^9, 3.573140409893456*^9, 
  3.5731405650433226`*^9, 3.5732740182707977`*^9, 3.573274200993919*^9, 
  3.5732742748756485`*^9, 3.573359658907297*^9, 3.573751871946847*^9, 
  3.584195010353861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "'"}], "=", 
  RowBox[{"c1", "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.5715055782552843`*^9, 3.571505578660885*^9}, {
   3.5715056924158835`*^9, 3.5715056934766855`*^9}, {3.573140084296095*^9, 
   3.573140084514496*^9}, {3.5731401647478337`*^9, 3.573140165377835*^9}, 
   3.5731402995436687`*^9}],

Cell[BoxData[
 FractionBox["c1", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.5715055800336876`*^9, 3.571505702243901*^9, 
  3.57150575954*^9, 3.5715063529782314`*^9, 3.5731395206663313`*^9, 
  3.5731400479656334`*^9, 3.5731400901929054`*^9, 3.573140301758873*^9, 
  3.5731404124518604`*^9, 3.5731405672897263`*^9, 3.573274020049201*^9, 
  3.573274204051524*^9, 3.5732742768724523`*^9, 3.5733596607012997`*^9, 
  3.5737518739768496`*^9, 3.5841950135130415`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "3"}], " ", "-", 
   RowBox[{"2", " ", 
    RowBox[{
     SqrtBox["0.7"], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     RowBox[{"c", "'"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"6", "c"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SqrtBox["0.7"], "/", "c"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "'"}], "/", "c"}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.573274022794806*^9, 3.5732740239804077`*^9}, {
   3.5732741900582995`*^9, 3.5732741927103043`*^9}, {3.5732742934708815`*^9, 
   3.5732742951868844`*^9}, 3.5737518807868595`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"c0", "+", 
    FractionBox[
     RowBox[{"c1", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "c1"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"0.5019960159204454`", " ", "c1"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c0", "+", 
        FractionBox[
         RowBox[{"c1", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"c0", "+", 
         FractionBox[
          RowBox[{"c1", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.5715055945977135`*^9, 3.571505705301506*^9, 
  3.571505762753606*^9, 3.5715063561450367`*^9, 3.5731395238331366`*^9, 
  3.5731400936561117`*^9, 3.573140305712079*^9, 3.5731404147450647`*^9, 
  3.5731405702381315`*^9, 3.573274026117612*^9, 3.573274206391528*^9, 
  3.5732743433909693`*^9, 3.5733596636965055`*^9, 3.5737518819968605`*^9, 
  3.5841950159821825`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c1", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"c0", "=", "0.75"}], "\[IndentingNewLine]", 
 RowBox[{"w", "[", "z", "]"}]}], "Input",
 CellChangeTimes->{
  3.571505711603917*^9, {3.5731395373271604`*^9, 3.5731395411647673`*^9}, {
   3.5731404202382736`*^9, 3.573140422235077*^9}}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.5731404244190807`*^9, 
  3.5731405734985375`*^9, 3.573274028582416*^9, 3.573274208871933*^9, 
  3.5732743543733883`*^9, 3.5733596677993126`*^9, 3.5737518925718756`*^9, 
  3.584195022035529*^9}],

Cell[BoxData["0.75`"], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.5731404244190807`*^9, 
  3.5731405734985375`*^9, 3.573274028582416*^9, 3.573274208871933*^9, 
  3.5732743543733883`*^9, 3.5733596677993126`*^9, 3.5737518925718756`*^9, 
  3.5841950220385294`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.1`", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox["0.06666666666666667`", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["0.05019960159204454`", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
        FractionBox[
         RowBox[{"0.1`", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.1`", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"0.75`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.5731404244190807`*^9, 
  3.5731405734985375`*^9, 3.573274028582416*^9, 3.573274208871933*^9, 
  3.5732743543733883`*^9, 3.5733596677993126`*^9, 3.5737518925718756`*^9, 
  3.5841950220435295`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"w", "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", " ", "5"}], "}"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "w"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5731395471239777`*^9, 3.5731395482939796`*^9}, {
   3.5731405771021442`*^9, 3.5731405785061464`*^9}, 3.573359672650921*^9, {
   3.5841945233260045`*^9, 3.584194523487014*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs81HkXwHH3NlTGTzYJQ7aRhOxWeOL7bVVad0lEJcqYiGINuZTtSqWS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["z", TraditionalForm], 
    FormBox["w", TraditionalForm]},
  AxesOrigin->{0, -0.97},
  PlotRange->{{0, 5}, {-0.9708242661289133, -0.8535493113869052}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.571505618532154*^9, 3.571505717678727*^9, 
  3.571505771427221*^9, 3.571506365832654*^9, 3.5731395505403833`*^9, 
  3.5731401013533244`*^9, 3.573140313283292*^9, 3.5731404277886868`*^9, 
  3.57314058089295*^9, 3.573274033090824*^9, 3.573274217654748*^9, 
  3.5732743583357954`*^9, 3.573359673820923*^9, 3.5737518978018827`*^9, 
  3.584194849408655*^9, 3.584195024696681*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5715062546692595`*^9, 3.57150628359171*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"w", ",", " ", "c0", ",", " ", "c1"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"c0", "+", 
   RowBox[{"c1", 
    RowBox[{"(", 
     RowBox[{"z", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"c0", "+", 
  FractionBox[
   RowBox[{"c1", " ", "z"}], 
   RowBox[{"1", "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.571505570533271*^9, 3.571505700028697*^9, 
  3.5715057574495964`*^9, 3.571506350466627*^9, 3.573139515814723*^9, 
  3.5731400454596295`*^9, 3.573140171559045*^9, 3.573140475523568*^9, 
  3.5731405893193636`*^9, 3.57327404209204*^9, 3.5732741632418528`*^9, 
  3.5732743647318068`*^9, 3.5733596901229515`*^9, 3.5737519037168913`*^9, 
  3.584195043800774*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "'"}], "=", 
  RowBox[{"c1", "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.5715055782552843`*^9, 3.571505578660885*^9}, {
   3.5715056924158835`*^9, 3.5715056934766855`*^9}, {3.573140084296095*^9, 
   3.573140084514496*^9}, {3.5731401647478337`*^9, 3.573140165377835*^9}, 
   3.5731402995436687`*^9}],

Cell[BoxData[
 FractionBox["c1", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.5715055800336876`*^9, 3.571505702243901*^9, 3.57150575954*^9, 
   3.5715063529782314`*^9, 3.5731395206663313`*^9, 3.5731400479656334`*^9, 
   3.5731400901929054`*^9, 3.573140301758873*^9, 3.5731404778983727`*^9, 
   3.573140591128967*^9, 3.5732740437456427`*^9, 3.5732741657222567`*^9, 
   3.5732743664634094`*^9, 3.573359691854555*^9, 3.573751905791894*^9, {
   3.584195046424924*^9, 3.584195064305947*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "3"}], " ", "-", 
   RowBox[{"2", " ", 
    RowBox[{
     SqrtBox["0.7"], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     RowBox[{"c", "'"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"6", "c"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SqrtBox["0.7"], "/", "c"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "'"}], "/", "c"}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5732740503288546`*^9, 3.5732740522164574`*^9}, {
   3.573274112666564*^9, 3.573274115053368*^9}, {3.5732743692558146`*^9, 
   3.573274370815817*^9}, 3.5737519116269026`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"c0", "+", 
    FractionBox[
     RowBox[{"c1", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "c1"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"0.5019960159204454`", " ", "c1"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c0", "+", 
        FractionBox[
         RowBox[{"c1", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"c0", "+", 
         FractionBox[
          RowBox[{"c1", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.5715055945977135`*^9, 3.571505705301506*^9, 3.571505762753606*^9, 
   3.5715063561450367`*^9, 3.5731395238331366`*^9, 3.5731400936561117`*^9, 
   3.573140305712079*^9, 3.573140481721178*^9, 3.573140594888573*^9, {
   3.573274045960847*^9, 3.573274055102463*^9}, 3.5732741689514627`*^9, 
   3.573274373998223*^9, 3.5733596941321588`*^9, 3.5737519131269045`*^9, 
   3.5841950672411146`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c1", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"c0", "=", "0.25"}], "\[IndentingNewLine]", 
 RowBox[{"w", "[", "z", "]"}]}], "Input",
 CellChangeTimes->{
  3.571505711603917*^9, {3.5731395373271604`*^9, 3.5731395411647673`*^9}, 
   3.573140485589985*^9}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.573140487649189*^9, 
  3.5731405984765797`*^9, 3.5732740599852715`*^9, 3.573274174536272*^9, 
  3.5732743764162273`*^9, 3.5733596965033627`*^9, 3.5737519300419283`*^9, 
  3.5841950700922775`*^9}],

Cell[BoxData["0.25`"], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.573140487649189*^9, 
  3.5731405984765797`*^9, 3.5732740599852715`*^9, 3.573274174536272*^9, 
  3.5732743764162273`*^9, 3.5733596965033627`*^9, 3.5737519300419283`*^9, 
  3.584195070097278*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.1`", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox["0.06666666666666667`", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["0.05019960159204454`", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
        FractionBox[
         RowBox[{"0.1`", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.1`", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"0.25`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.571505607518535*^9, 3.571505713943921*^9, 
  3.5715057655460105`*^9, 3.5715063621822476`*^9, 3.5731395433643713`*^9, 
  3.573140096900917*^9, 3.5731403094248857`*^9, 3.573140487649189*^9, 
  3.5731405984765797`*^9, 3.5732740599852715`*^9, 3.573274174536272*^9, 
  3.5732743764162273`*^9, 3.5733596965033627`*^9, 3.5737519300419283`*^9, 
  3.5841950701022787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"w", "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", " ", "5"}], "}"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "w"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5731395471239777`*^9, 3.5731395482939796`*^9}, {
   3.5731406012377844`*^9, 3.5731406035153885`*^9}, 3.573359705598179*^9, {
   3.584195059917696*^9, 3.584195060112707*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0GtYjGkYB/DpiOmg6U2EpsmhSEdndvM8CpVJpFpKy87oRBmKcSjaNtoM
agcjHWQ6YBHlEJe0daciUrNIhWYvaQw2ass87+i4s+9+uK/7+n35X/f/thfu
XB+pz2Kx1jDz/85PFhp7RCQto9rd3vZmaqG+hee/gReKzo+dZnk3Qwu6R9WH
ebxtSONy5sGhE1rIr8mwM+IdQKo7dbnmx7QQ5yne8c1OgmyN6ZCFaVpoGY6R
9dnlIN45n9bzSVoY09Hl2GN3BcWKVipex2ihsFEe/9muAu2T/eM1YaUWSssk
HXGujciP/27tBx0N0eh5zpeEFjQ29POQ7jENIvVsVXnpa9QmqNytn0cD2/6I
49vFnShr+altol00ZFo8dSr8SYWu1dq5hgfQIOwIBoOmD8hryAaluNIQ//CI
cKdjN9KF+zTHUzTc3GUaNMmvB9Xt21gZPEqgMCm2231DH9JYfTo19xOBVPlI
IPnSj8LnSOh7bQRYLZ34j0QNMhyfWiVsIOCwJ2p/sBONRvrOdO29R+A9ffYH
kyotmi+J8O8tIbBavf3QqfgBtN5dWXBJTiDgvXQOlzuEPtxq+VIlI9BdJ0x5
fH0YlbHfDouPE3DltNl6bxlFO0rcalAqATaiBUrNv0hk8XxceCIBn56wb9NC
WPjsQ8xPTiDwqjZCL8xZD9f0TlomjCVw52j9Zh6th0+K5wk8IwlEGYk7FQp9
vPTCaQ/zLQS2JiTdMc01wM6tV3zLQgm4Rc9R+AsMsZVHcnNtMIE/LZ1NxEuM
8OSil9b1awlUlqbmORsY45FX7MNRfAJJek7rmv4yxuUOFX7aVcx9ykRfUfkY
/IyW6nd6EVBfspfJD47FawYe5fkiArJZNoYVIeMw61jPmHPfEZDmRjUIeGzc
dWh20+bFBMJkPypMP7LxrHczzcIXEBhYcXFQXm2Co9T9G73nElCpvfbXppvi
+XoOV9PcCBR5ekxpFphh2eqalbedCVxPE3OiXcwx23yxzVwnAukhW/kGtDme
tC4h540jgQXKwivpzePxiaVZZaKZBLJn511v5ltglpVvxarpBH6uycjmV1jg
hXF6xSb2BNZMCbnYOIODM8XtEsIlsFzUsIkj4eBr9GittS0B+VThjCaag+/5
VUkdphCYUfd7VsAmS7xWWZe73Ybp51Lr9KLaEl99N13weCLzf43h8ydOFA6+
0X7SypqA8OZXnuQ3CvuU8RozrAjEpQaNrD5J4V64PTmdsTiovN30NIWfTYiO
S2F8lBZnSrMofDzBhdrNuHTJ4PDZfApHcD1EGxkPPtC1XSqhcJGuNXQ6Y+kL
04z6BgqnXrhsdJ8ikFu8I+bXJxRev6jywG3GxXsU3r5PKWy0St17jfFda+nQ
UwWF39QlK+WMlWFUTEsrhXMA6tMYO6psvLtUFM7+6vkkkLF7eSL3gprCSvfL
AXzGS9M6BiM/Utjh8szWFYz9HfNv/N1N4anzQ9WLGCfE8rj9/UzfqDxLLuOD
3/8yeEtD4T6L7IKJjNPMul7uoSkc03HRjcM4u6z4+MAAhavrNesMGRelGEbf
H6Jw0OZ5qlFLAiWBkV4HR5h8s8N7vzEun/bIdtm/FL6R2cXuZ1ytcRjU6RgX
BBZ0M/4P2jxz+Q==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["z", TraditionalForm], 
    FormBox["w", TraditionalForm]},
  AxesOrigin->{0, -1.41},
  ImageSize->{334., Automatic},
  PlotRange->{{0, 5}, {-1.4098957746732068`, -1.254618288274326}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.571505618532154*^9, 3.571505717678727*^9, 3.571505771427221*^9, 
   3.571506365832654*^9, 3.5731395505403833`*^9, 3.5731401013533244`*^9, 
   3.573140313283292*^9, 3.573140491159195*^9, 3.5731406067601943`*^9, 
   3.573274065445281*^9, 3.573274178186679*^9, 3.573274380409834*^9, {
   3.57335970052817*^9, 3.573359706846181*^9}, 3.5737519340119333`*^9, 
   3.584195075481586*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5715062546692595`*^9, 3.57150628359171*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"w", ",", " ", "c0", ",", " ", "c1"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{"c0", "+", 
   RowBox[{"c1", 
    RowBox[{"(", 
     RowBox[{"z", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}], ")"}]}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"c0", "+", 
  FractionBox[
   RowBox[{"c1", " ", "z"}], 
   RowBox[{"1", "+", "z"}]]}]], "Output",
 CellChangeTimes->{3.571505570533271*^9, 3.571505700028697*^9, 
  3.5715057574495964`*^9, 3.571506350466627*^9, 3.573139515814723*^9, 
  3.5731400454596295`*^9, 3.573140171559045*^9, 3.5731405256844535`*^9, 
  3.573274097955738*^9, 3.5732741388590097`*^9, 3.5732743857450438`*^9, 
  3.573359712930192*^9, 3.573751958631968*^9, 3.5737519967570214`*^9, 
  3.584195106760375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "'"}], "=", 
  RowBox[{"c1", "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "z"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.5715055782552843`*^9, 3.571505578660885*^9}, {
   3.5715056924158835`*^9, 3.5715056934766855`*^9}, {3.573140084296095*^9, 
   3.573140084514496*^9}, {3.5731401647478337`*^9, 3.573140165377835*^9}, 
   3.5731402995436687`*^9}],

Cell[BoxData[
 FractionBox["c1", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "z"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.5715055800336876`*^9, 3.571505702243901*^9, 
  3.57150575954*^9, 3.5715063529782314`*^9, 3.5731395206663313`*^9, 
  3.5731400479656334`*^9, 3.5731400901929054`*^9, 3.573140301758873*^9, 
  3.573140528164858*^9, 3.5732740995781407`*^9, 3.573274140855813*^9, 
  3.5732743880694475`*^9, 3.5733597170485992`*^9, 3.573751960586971*^9, 
  3.573751998722024*^9, 3.5841951103565807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "z_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "3"}], " ", "-", 
   RowBox[{"2", " ", 
    RowBox[{
     SqrtBox["0.7"], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "-", 
   RowBox[{"2", 
    RowBox[{
     RowBox[{"c", "'"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", "c"}], ")"}]}]}], "+", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"6", "c"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SqrtBox["0.7"], "/", "c"}]}]}], ")"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "0.7"}], ")"}], 
       SqrtBox["0.7"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c", "'"}], "/", "c"}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.573274101933745*^9, 3.5732741329153996`*^9}, {
   3.5732743909866524`*^9, 3.5732743924842553`*^9}, 3.5737519799469976`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"c0", "+", 
    FractionBox[
     RowBox[{"c1", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "c1"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"0.5019960159204454`", " ", "c1"}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c0", "+", 
        FractionBox[
         RowBox[{"c1", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"c0", "+", 
         FractionBox[
          RowBox[{"c1", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"c0", "+", 
      FractionBox[
       RowBox[{"c1", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.5715055945977135`*^9, 3.571505705301506*^9, 3.571505762753606*^9, 
   3.5715063561450367`*^9, 3.5731395238331366`*^9, 3.5731400936561117`*^9, 
   3.573140305712079*^9, 3.5731405318932643`*^9, 3.573274143726218*^9, 
   3.5732743948866596`*^9, 3.5733597204182053`*^9, {3.5737519645119762`*^9, 
   3.5737520011270275`*^9}, 3.5841951130297337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c1", "=", "0.1"}], "\[IndentingNewLine]", 
 RowBox[{"c0", "=", "0.5"}], "\[IndentingNewLine]", 
 RowBox[{"w", "[", "z", "]"}]}], "Input",
 CellChangeTimes->{
  3.571505711603917*^9, {3.5731395373271604`*^9, 3.5731395411647673`*^9}}],

Cell[BoxData["0.1`"], "Output",
 CellChangeTimes->{
  3.571505607518535*^9, 3.571505713943921*^9, 3.5715057655460105`*^9, 
   3.5715063621822476`*^9, 3.5731395433643713`*^9, 3.573140096900917*^9, 
   3.5731403094248857`*^9, 3.573140537384474*^9, 3.5732741460506225`*^9, 
   3.573274398724266*^9, 3.5733597234914103`*^9, {3.573751966681979*^9, 
   3.5737520054920335`*^9}, 3.5841951167279453`*^9}],

Cell[BoxData["0.5`"], "Output",
 CellChangeTimes->{
  3.571505607518535*^9, 3.571505713943921*^9, 3.5715057655460105`*^9, 
   3.5715063621822476`*^9, 3.5731395433643713`*^9, 3.573140096900917*^9, 
   3.5731403094248857`*^9, 3.573140537384474*^9, 3.5732741460506225`*^9, 
   3.573274398724266*^9, 3.5733597234914103`*^9, {3.573751966681979*^9, 
   3.5737520054920335`*^9}, 3.5841951167349453`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "3"]}], "-", 
  FractionBox["0.557773351022717`", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
    FractionBox[
     RowBox[{"0.1`", " ", "z"}], 
     RowBox[{"1", "+", "z"}]]}]], "-", 
  FractionBox["0.06666666666666667`", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    FractionBox["0.05019960159204454`", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
        FractionBox[
         RowBox[{"0.1`", " ", "z"}], 
         RowBox[{"1", "+", "z"}]]}], ")"}]}]], "+", 
    RowBox[{"0.2509980079602227`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1.6733200530681511`", 
        RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.1`", " ", "z"}], 
          RowBox[{"1", "+", "z"}]]}]]}], ")"}]}]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      FractionBox[
       RowBox[{"0.1`", " ", "z"}], 
       RowBox[{"1", "+", "z"}]]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.571505607518535*^9, 3.571505713943921*^9, 3.5715057655460105`*^9, 
   3.5715063621822476`*^9, 3.5731395433643713`*^9, 3.573140096900917*^9, 
   3.5731403094248857`*^9, 3.573140537384474*^9, 3.5732741460506225`*^9, 
   3.573274398724266*^9, 3.5733597234914103`*^9, {3.573751966681979*^9, 
   3.5737520054920335`*^9}, 3.584195116740946*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"w", "[", "z", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", " ", "5"}], "}"}], ",", " ", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "w"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5731395471239777`*^9, 3.5731395482939796`*^9}, {
   3.5731405466508904`*^9, 3.5731405483980937`*^9}, 3.5733597267986164`*^9, {
   3.573359782787114*^9, 3.5733598539856396`*^9}, {3.584195090637453*^9, 
   3.5841950908474646`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hk4lXkbwHFbJmuOpzE04bRcqZN1rskr4fdLtFDK9lZo5EyWFutEQmkk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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["z", TraditionalForm], 
    FormBox["w", TraditionalForm]},
  AxesOrigin->{0, -1.18},
  ImageSize->{288., Automatic},
  PlotRange->{{0, 5}, {-1.1850809336309966`, -1.0145798342398216`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.571505618532154*^9, 3.571505717678727*^9, 3.571505771427221*^9, 
   3.571506365832654*^9, 3.5731395505403833`*^9, 3.5731401013533244`*^9, 
   3.573140313283292*^9, {3.57314054069168*^9, 3.5731405508316975`*^9}, 
   3.5732741517446327`*^9, 3.5732744026242733`*^9, 3.5733597278126183`*^9, {
   3.5733598389004135`*^9, 3.573359857963647*^9}, {3.5737519887570105`*^9, 
   3.573752008527038*^9}, 3.5841951264925036`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.573140730161209*^9, 3.573140737633622*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"show", "[", 
  RowBox[{"g1", ",", "g2", ",", "g3"}], "]"}]], "Input",
 CellChangeTimes->{{3.5731406120018034`*^9, 3.573140621845421*^9}}],

Cell[BoxData[
 RowBox[{"show", "[", 
  RowBox[{
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hs81HkXwHH3NlTGTzYJQ7aRhOxWeOL7bVVad0lEJcqYiGINuZTtSqWS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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesLabel->{
      FormBox["z", TraditionalForm], 
      FormBox["w", TraditionalForm]},
    AxesOrigin->{0, -0.97},
    ImageSize->{250., Automatic},
    PlotRange->{{0, 5}, {-0.9708242661289133, -0.8535493113869052}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0GtYjGkYB/DpiOmg6U2EpsmhSEdndvM8CpVJpFpKy87oRBmKcSjaNtoM
agcjHWQ6YBHlEJe0daciUrNIhWYvaQw2ass87+i4s+9+uK/7+n35X/f/thfu
XB+pz2Kx1jDz/85PFhp7RCQto9rd3vZmaqG+hee/gReKzo+dZnk3Qwu6R9WH
ebxtSONy5sGhE1rIr8mwM+IdQKo7dbnmx7QQ5yne8c1OgmyN6ZCFaVpoGY6R
9dnlIN45n9bzSVoY09Hl2GN3BcWKVipex2ihsFEe/9muAu2T/eM1YaUWSssk
HXGujciP/27tBx0N0eh5zpeEFjQ29POQ7jENIvVsVXnpa9QmqNytn0cD2/6I
49vFnShr+altol00ZFo8dSr8SYWu1dq5hgfQIOwIBoOmD8hryAaluNIQ//CI
cKdjN9KF+zTHUzTc3GUaNMmvB9Xt21gZPEqgMCm2231DH9JYfTo19xOBVPlI
IPnSj8LnSOh7bQRYLZ34j0QNMhyfWiVsIOCwJ2p/sBONRvrOdO29R+A9ffYH
kyotmi+J8O8tIbBavf3QqfgBtN5dWXBJTiDgvXQOlzuEPtxq+VIlI9BdJ0x5
fH0YlbHfDouPE3DltNl6bxlFO0rcalAqATaiBUrNv0hk8XxceCIBn56wb9NC
WPjsQ8xPTiDwqjZCL8xZD9f0TlomjCVw52j9Zh6th0+K5wk8IwlEGYk7FQp9
vPTCaQ/zLQS2JiTdMc01wM6tV3zLQgm4Rc9R+AsMsZVHcnNtMIE/LZ1NxEuM
8OSil9b1awlUlqbmORsY45FX7MNRfAJJek7rmv4yxuUOFX7aVcx9ykRfUfkY
/IyW6nd6EVBfspfJD47FawYe5fkiArJZNoYVIeMw61jPmHPfEZDmRjUIeGzc
dWh20+bFBMJkPypMP7LxrHczzcIXEBhYcXFQXm2Co9T9G73nElCpvfbXppvi
+XoOV9PcCBR5ekxpFphh2eqalbedCVxPE3OiXcwx23yxzVwnAukhW/kGtDme
tC4h540jgQXKwivpzePxiaVZZaKZBLJn511v5ltglpVvxarpBH6uycjmV1jg
hXF6xSb2BNZMCbnYOIODM8XtEsIlsFzUsIkj4eBr9GittS0B+VThjCaag+/5
VUkdphCYUfd7VsAmS7xWWZe73Ybp51Lr9KLaEl99N13weCLzf43h8ydOFA6+
0X7SypqA8OZXnuQ3CvuU8RozrAjEpQaNrD5J4V64PTmdsTiovN30NIWfTYiO
S2F8lBZnSrMofDzBhdrNuHTJ4PDZfApHcD1EGxkPPtC1XSqhcJGuNXQ6Y+kL
04z6BgqnXrhsdJ8ikFu8I+bXJxRev6jywG3GxXsU3r5PKWy0St17jfFda+nQ
UwWF39QlK+WMlWFUTEsrhXMA6tMYO6psvLtUFM7+6vkkkLF7eSL3gprCSvfL
AXzGS9M6BiM/Utjh8szWFYz9HfNv/N1N4anzQ9WLGCfE8rj9/UzfqDxLLuOD
3/8yeEtD4T6L7IKJjNPMul7uoSkc03HRjcM4u6z4+MAAhavrNesMGRelGEbf
H6Jw0OZ5qlFLAiWBkV4HR5h8s8N7vzEun/bIdtm/FL6R2cXuZ1ytcRjU6RgX
BBZ0M/4P2jxz+Q==
       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesLabel->{
      FormBox["z", TraditionalForm], 
      FormBox["w", TraditionalForm]},
    AxesOrigin->{0, -1.41},
    ImageSize->{273., Automatic},
    PlotRange->{{0, 5}, {-1.4098957746732068`, -1.254618288274326}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Hk4lXkbwHFbJmuOpzE04bRcqZN1rskr4fdLtFDK9lZo5EyWFutEQmkk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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesLabel->{
      FormBox["z", TraditionalForm], 
      FormBox["w", TraditionalForm]},
    AxesOrigin->{0, -1.18},
    ImageSize->{289., Automatic},
    PlotRange->{{0, 5}, {-1.1850809336309966`, -1.0145798342398216`}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}]}], "]"}]], "Output",
 CellChangeTimes->{3.5731406234678235`*^9, 3.5732742234423585`*^9, 
  3.5732744075382814`*^9, 3.573752013567045*^9, 3.5841951342379465`*^9}]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 93, 1, 45, "Input"],
Cell[641, 23, 171, 3, 45, "Input"],
Cell[CellGroupData[{
Cell[837, 30, 199, 7, 45, "Input"],
Cell[1039, 39, 496, 10, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1572, 54, 414, 10, 45, "Input"],
Cell[1989, 66, 527, 10, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2553, 81, 1178, 40, 54, "Input"],
Cell[3734, 123, 1714, 52, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5485, 180, 310, 6, 86, "Input"],
Cell[5798, 188, 414, 6, 44, "Output"],
Cell[6215, 196, 417, 6, 44, "Output"],
Cell[6635, 204, 1797, 50, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8469, 259, 511, 12, 45, "Input"],
Cell[8983, 273, 3242, 60, 258, "Output"]
}, Open  ]],
Cell[12240, 336, 93, 1, 45, "Input"],
Cell[12336, 339, 103, 2, 45, "Input"],
Cell[CellGroupData[{
Cell[12464, 345, 199, 7, 45, "Input"],
Cell[12666, 354, 499, 10, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13202, 369, 414, 10, 45, "Input"],
Cell[13619, 381, 555, 11, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14211, 397, 1174, 40, 54, "Input"],
Cell[15388, 439, 1742, 53, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17167, 497, 284, 6, 86, "Input"],
Cell[17454, 505, 416, 6, 44, "Output"],
Cell[17873, 513, 415, 6, 44, "Output"],
Cell[18291, 521, 1797, 50, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20125, 576, 509, 12, 45, "Input"],
Cell[20637, 590, 2554, 50, 244, "Output"]
}, Open  ]],
Cell[23206, 643, 93, 1, 31, "Input"],
Cell[23302, 646, 103, 2, 45, "Input"],
Cell[CellGroupData[{
Cell[23430, 652, 199, 7, 45, "Input"],
Cell[23632, 661, 498, 10, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24167, 676, 414, 10, 45, "Input"],
Cell[24584, 688, 523, 10, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25144, 703, 1124, 39, 54, "Input"],
Cell[26271, 744, 1698, 52, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28006, 801, 257, 5, 86, "Input"],
Cell[28266, 808, 396, 6, 44, "Output"],
Cell[28665, 816, 396, 6, 44, "Output"],
Cell[29064, 824, 1770, 50, 99, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30871, 879, 565, 13, 45, "Input"],
Cell[31439, 894, 3320, 62, 211, "Output"]
}, Open  ]],
Cell[34774, 959, 92, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[34891, 964, 161, 3, 45, "Input"],
Cell[35055, 969, 8146, 157, 213, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

